Embed to rigorously and accurately homogenise quasi-periodic multi-scale heterogeneous PDEs, with computer algebra

For microscale heterogeneous PDEs, this article further develops novel theory and methodology for their macroscale mathematical/asymptotic homogenization. This article specifically encompasses the case of quasi-periodic heterogeneity with finite scale separation: no scale separation limit is required. Dynamical systems theory frames the homogenization as a slow manifold of the ensemble of all phase-shifts of the heterogeneity. Depending upon any perceived scale separation within the quasi-periodic heterogeneity, the homogenization may be done in either one step, or two sequential steps: the results are equivalent. The theory not only assures us of the existence and emergence of the homogenization, it also provides a practical systematic method to construct the homogenization to any specified order. For a class of heterogeneities, we show that the macroscale homogenization is potentially valid down to lengths which are just twice that of the microscale heterogeneity! This methodology provides a new rigorous and flexible approach to homogenization that potentially also provides correct initial and boundary conditions, treatment of forcing and control, and analysis of uncertainty.

==> Figs/homoRadius.m <==
%{
For homogenisation, apply Domb--Sykes and Mercer--Roberts
plots to determine radius of convergence in wavenumber as a
function of the amplitude of heterogeneity.  Get the
coefficients from the output of Reduce executing the
optional high-order switch of ../erahqpmhd.tex  
AJR, 7 Aug 2022
%}
na=20
as=linspace(0,1,na+1); 
as=(as(1:na)+as(2:na+1))/2
figure(1)
rad=[]; cos2=[];
for m=1:na
a=as(m)
cs = {1,
1/2*a^2,
 - 2*a^2 + 1/2*a^4,
8*a^2 - 135/32*a^4 + 5/8*a^6,
 - 32*a^2 + 879/32*a^4 - 261/32*a^6 + 7/8*a^8,
128*a^2 - 5119/32*a^4 + 21091/288*a^6 - 497/32*a^8 + 21/16*a^10,
 - 512*a^2 + 27903/32*a^4 - 1435867/2592*a^6 + 409025/2304*a^8 - 945/32*a^10 + 33/16*a^12,
2048*a^2 - 145407/32*a^4 + 88134643/23328*a^6 - 4365577159/2654208*a^8 + 839165/2048*a^10 - 28809/512*a^12 + 429/128*a^14,
 - 8192*a^2 + 733183/32*a^4 - 5037424267/209952*a^6 + 1279786442215/95551488*a^8 - 1322325995/294912*a^10 + 16922081/18432*a^12 - 55055/512*a^14 + 715/128*a^16,
32768*a^2 - 3604479/32*a^4 + 273081961699/1889568*a^6 - 342998587942831/3439853568*a^8 + 11232415062011/265420800*a^10 - 61440495259/5308416*a^12 + 74347273/36864*a^14 - 52767/256*a^16 + 2431/256*a^18,
 - 131072*a^2 + 17367039/32*a^4 - 14206554682363/17006112*a^6 + 85970600130597415/123834728448*a^8 - 86024945501281259/238878720000*a^10 + 296256604427369/2388787200*a^12 - 152688215953/5308416*a^14 + 26840567/6144*a^16 - 101439/256*a^18 + 4199/256*a^20,
524288*a^2 - 82313215/32*a^4 + 714957493457875/153055008*a^6 - 20445785873257356895/4458050224128*a^8 + 609511369228395548171/214990848000000*a^10 - 5095087882041259297/4299816960000*a^12 + 6585003521439343/19110297600*a^14 - 245981502611/3538944*a^16 + 230132825/24576*a^18 - 3128255/4096*a^20 + 29393/1024*a^22,
 - 2097152*a^2 + 384827391/32*a^4 - 35008989516067435/1377495072*a^6 + 4659898991632168569175/160489808068608*a^8 - 4061970806412574504483499/193491763200000000*a^10 + 40181550258037079239393/3869835264000000*a^12 - 62735408765714919367/17199267840000*a^14 + 586021909597903/637009920*a^16 - 581754060683/3538944*a^18 + 489314315/24576*a^20 - 6043653/4096*a^22 + 52003/1024*a^24,
8388608*a^2 - 1778384895/32*a^4 + 1675208740176037315/12397455648*a^6 - 1025166799336145750778895/5777633090469888*a^8 + 25753957008366867065993670731/174142586880000000000*a^10 - 295947850326582618140613217/3482851737600000000*a^12 + 26664922292080467864967927/758487711744000000*a^14 - 12242852251010959049/1146617856000*a^16 + 1516769082865549/637009920*a^18 - 2705119655965/7077888*a^20 + 689143433/16384*a^22 - 11700675/4096*a^24 + 185725/2048*a^26,
 - 33554432*a^2 + 8136949759/32*a^4 - 78596076179850441691/111577100832*a^6 + 218881383171832295541179527/207994791256915968*a^8 - 156637120358010300643846399132139/156728328192000000000000*a^10 + 2061452346144896222785029943873/3134566563840000000000*a^12 - 10521954655588276839620859677287/33449308087910400000000*a^14 + 45363764930450806806592327/404526779596800000*a^16 - 34453552639123719557/1146617856000*a^18 + 19146815196091079/3185049600*a^20 - 2067510344537/2359296*a^22 + 26068799311/294912*a^24 - 22695595/4096*a^26 + 334305/2048*a^28,
134217728*a^2 - 36909875199/32*a^4 + 3625128394882719437491/1004193907488*a^6 - 45545059917686306902770133183/7487812485248974848*a^8 + 919590862885660596032265126348074891/141055495372800000000000000*a^10 - 13704550041006758731052042681058337/2821109907456000000000000*a^12 + 3907028918830302516733309000160671447/1475114486676848640000000000*a^14 - 4968204782842935505949896503599497/4566945530936033280000000*a^16 + 2209117251895620097363486951/6472428473548800000*a^18 - 7514162845442786374057/91729428480000*a^20 + 505211757755626361/33973862400*a^22 - 1349634859872025/679477248*a^24 + 872762003035/4718592*a^26 - 1411101405/131072*a^28 + 9694845/32768*a^30,
 - 536870912*a^2 + 166161547263/32*a^4 - 164725804538521475541067/9037745167392*a^6 + 9266979658036188050681893514935/269561249468963094528*a^8 - 5236544340203990852609329608290558331179/126949945835520000000000000000*a^10 + 87554948393112764034799047779129041153/2538998916710400000000000000*a^12 - 1378676913661209875779460733859205719214407/65052548862449025024000000000000*a^14 + 7965809166167246304242663308437863843953/805609191657116270592000000000*a^16 - 16281701670320138638471256305260721/4566945530936033280000000*a^18 + 32365188073785691938469777661/32362142367744000000*a^20 - 3325907462815688459467/15288238080000*a^22 + 22115090441302670617/611529523200*a^24 - 3029498140831045/679477248*a^26 + 202172751375/524288*a^28 - 2745922275/131072*a^30 + 17678835/32768*a^32};

% change signs 
c=[];
for n=1:length(cs), c(n)=cs{n}*(-1)^(n-1); end
c(1)=[]
%rat=c(1)/c(2); c=[rat.^(3:-1:1)*c(1) c]
[radius,costheta,nature]=radiusConverge(c);
subplot(2,1,1),xlabel('$1/n$'),ylabel('$1/k_*^2$')
subplot(2,1,2),xlabel('$1/n^2$'),ylabel('$\cos2\theta_*$')
rad(m)=radius;
cos2(m)=costheta; 
end

matlab2tikz('homoRadius.tex','showInfo',false ...
,'noSize',true,'parseStrings',false,'showWarnings',false ...
,'extraCode','\tikzsetnextfilename{Figs/homoRadius}' ...
,'extraAxisOptions','width=100mm,height=40mm' ...
)

% Need to manually add to the two axes: firstly, "name=top,";
% secondly, "at={(top.below south west)},anchor={north west},"
% I do not know how to do this through matlab2tikz()


figure(2),clf()
j=find( (rad>0.8^2) );    %|(cos2<0.5) );
rad(j)=nan; cos2(j)=nan;
plot(as,sqrt(rad),'o:',as,acos(cos2)/2,'x:')
ylabel('$\times\ \theta_*$ [rads],   and   $\circ\ k_{*}$')
xlabel('$a$')

matlab2tikz('homoRadii.tex','showInfo',false ...
,'noSize',true,'parseStrings',false,'showWarnings',false ...
,'extraCode','\tikzsetnextfilename{Figs/homoRadii}' ...
)

% ,'extraAxisOptions','legend entries={$k_{max}$,$angle/90^\circ$},legend style={legend pos=north west}' ...



==> Figs/phaseShiftEmbedding.m <==
% draw schematic multi-phase-shift embedding of
% heterogeneity. AJR, 23 Jul 2022
L=6
l1=(1+sqrt(5))/2, l2=l1/sqrt(5)
phi1=l1*(0.2+rand(1)/2), phi2=l2*(0.2+rand(1)/2)
n=1001;
x=linspace(0,L,n);
x1=mod(x+phi1,l1); x2=mod(x+phi2,l2);
j=find(abs(diff(x1,2))+abs(diff(x2,2))>1e-6);
sizej=size(j)
i=[1 j(2:2:end)+1]; j=[j(1:2:end)+1 n];
figure(1),clf()
plot3([x(i);x(j)],[x1(i);x1(j)],[x2(i);x2(j)],'bo-')
xlabel('$x_0,x$'),ylabel('$x_1$'),zlabel('$x_2$')
%axis equal,% not here as mucks up matlab2tikz
axis tight,box on,view(-24,23)
hold on
j=j(1:end-1); i=i(2:end);
plot3([x(j);x(i)],[x1(j);x1(i)],[x2(j);x2(i)],'r--')
hold off
matlab2tikz('phaseShiftEmbedding.tex','showInfo',false ...
,'noSize',true,'parseStrings',false,'showWarnings',false ...
,'extraCode','\tikzsetnextfilename{Figs/phaseShiftEmbedding}' ...
,'extraAxisOptions','axis equal image=true,width=120mm' ...
)
axis equal

